Investigation of high-pressure turbulent jets using direct numerical simulation

Direct numerical simulations of free round jets at a Reynolds number ($Re_{D}$) of $5000$, based on jet diameter ($D$) and jet-exit bulk velocity ($U_{e}$), are performed to study jet turbulence characteristics at supercritical pressures. The jet consists of $\mathrm{N_{2}}$ that is injected into $\mathrm{N_{2}}$ at same temperature. To understand turbulent mixing, a passive scalar is transported with the flow at unity Schmidt number. Two sets of inflow conditions that model jets issuing from either a smooth contraction nozzle (laminar inflow) or a long pipe nozzle (turbulent inflow) are considered. By changing one parameter at a time, the simulations examine the jet-flow sensitivity to the thermodynamic condition (characterized in terms of the compressibility factor ($Z$) and the normalized isothermal compressibility), inflow condition, and ambient pressure ($p_{\infty}$) spanning perfect- to real-gas conditions. The inflow affects flow statistics in the near-field (containing the potential core closure and the transition region) as well as further downstream (containing fully-developed flow with self-similar statistics) at both atmospheric and supercritical $p_{\infty}$. The sensitivity to inflow is larger in the transition region, where the laminar-inflow jets exhibit dominant coherent structures that produce higher mean strain rates and higher turbulent kinetic energy than in turbulent-inflow jets. Decreasing $Z$ at a fixed supercritical $p_{\infty}$ enhances pressure and density fluctuations (normalized by local mean pressure and density, respectively), but the effect on velocity fluctuations depends also on local flow dynamics. When $Z$ is reduced, large mean strain rates in the transition region of laminar-inflow jets significantly enhance velocity fluctuations (normalized by local mean velocity) and scalar mixing, whereas the effects are minimal in jets from turbulent inflow.

==> run_main.sh <==
pdflatex main
bibtex main
pdflatex main
pdflatex main
open main.pdf	

